The Smart$^2$ Speaker Blocker: An Open-Source Privacy Filter for Connected Home Speakers

The popularity and projected growth of in-home smart speaker assistants, such as Amazon's Echo, has raised privacy concerns among consumers and privacy advocates. Notable questions regarding the collection and storage of user data by for-profit organizations include: what data is being collected and how is it being used, who has or can obtain access to such data, and how can user privacy be maintained while providing useful services. In addition to concerns regarding what the speaker manufacturer will do with your data, there are also more fundamental concerns about the security of these devices, third-party plugins, and the servers where they store recorded data. To address these privacy and security concerns, we introduce an intermediary device to provide an additional layer of security, which we call the \textit{smart, smart speaker blocker} or Smart\textsuperscript{2} for short. By intelligently filtering sensitive conversations, and completely blocking this information from reaching a smart speaker's microphone(s), the Smart$^2$ Speaker Blocker is an open-source, network-local (offline) smart device that provides users with decisive control over what data leaves their living room.

==> code/smart2-speaker-blocker.py <==
import smart2


if __name__ == '__main__':

    smart2 = smart2.Smart2()

    # while True:
    for i in range(10):
        val = smart2.capture_audio()
        if val:
            smart2.analyze_audio(val)


==> code/smart2.py <==
import re
import smart2utils
import speech_recognition as sr
import time


class Smart2:

    def __init__(self):
        # self.privacy_on: bool = False
        self.privacy_on = False
        self.current_ms_time = int(round(time.time() * 1000))

    def privacy_mode(self, p_key):
        if p_key == "activate":
            if self.privacy_on:
                smart2utils.gtts("Privacy mode is already on.")
            else:
                self.privacy_on = True
                smart2utils.gtts("Privacy mode activated.")
        elif p_key == "deactivate":
            if self.privacy_on:
                self.privacy_on = False
                smart2utils.gtts("Privacy mode is off.")
            else:
                smart2utils.gtts("Privacy mode is already off.")

    def capture_audio(self):
        r = sr.Recognizer()
        m = sr.Microphone()
        try:
            # get current time for runtime output
            self.current_ms_time = int(round(time.time() * 1000))
            print("A moment of silence, please...")
            with m as source:
                r.adjust_for_ambient_noise(source)
            print("Setting minimum energy threshold to {}".format(r.energy_threshold))
            # while True:
            print("Say something")
            # echo.gtts("Go ahead, I am listening.")

            with m as source:
                # smart2utils.gtts("how is the weather today")
                # smart2utils.gtts("what is ten times 3")
                # smart2utils.play_wav_from_file("bank account password.wav")
                audio = r.listen(source)
                audio_wav_data = audio.get_wav_data()

            print("Processing...")
            # self.current_ms_time = int(round(time.time() * 1000))

            try:
                # recognize speech using CMU Sphinx pocketsphinx
                value = r.recognize_sphinx(audio, language="en-US")
                # print unicode characters to standard output
                print("You said: {}".format(value))

                # store recorded phrase in audio_file_1 wav file
                f = open('audio_file_1.wav', 'w+b')
                f.write(audio_wav_data)
                f.close()
                return value
            except sr.UnknownValueError:
                print("SpeechRecognition: unknown value")
            except sr.RequestError as e:
                print("Couldn't request results from pocketsphinx;{0}".format(e))
        except KeyboardInterrupt:
            pass

    def analyze_audio(self, p_audio_val):
        if self.handle_voice_input(p_audio_val):
            current_ms_time = int(round(time.time() * 1000)) - self.current_ms_time
            rec_length = int(round(smart2utils.get_audio_segment_length()))
            print("RUNTIME = " + str(current_ms_time))
            print("CLIP LENGTH = " + str(rec_length))
            smart2utils.write_runtime("runtime_output.txt", f"{current_ms_time-rec_length}\tBLOCK\t{p_audio_val}\n")
            print("-------------------------")
        else:
            current_ms_time = int(round(time.time() * 1000)) - self.current_ms_time
            rec_length = int(round(smart2utils.get_audio_segment_length()))
            print("RUNTIME = " + str(current_ms_time))
            print("CLIP LENGTH = " + str(rec_length))
            smart2utils.write_runtime("runtime_output.txt", f"{current_ms_time-rec_length}\tFWD\t{p_audio_val}\n")
            # play wake word "Alexa"
            smart2utils.gtts('Alexa')
            # play recorded phrase
            smart2utils.play_wav_file()
            # time.sleep(3)
            print("-------------------------")

    def handle_voice_input(self, p_value: str):
        # ARGUMENT MODE
        if smart2utils.get_loudness() > -5.0 and not self.privacy_on:
            smart2utils.gtts("It sounds like you might be having an argument. Activating privacy mode.")
            self.privacy_on = True
            return True

        # PRIVACY MODE EVALUATION
        if re.search(r'(.*) privacy', p_value, re.M | re.I):
            search_obj = re.search(r'(.*) privacy', p_value, re.M | re.I)
            self.privacy_mode(search_obj.group(1).lower())
            return True

        # INSTRUCT USER TO DEACTIVATE PRIVACY MODE IF THEY WISH TO RESUME NORMAL OPERATION
        if self.privacy_on:
            smart2utils.gtts("Please deactivate privacy mode to relay commands.")
            return True

        # NORMAL OPERATION: KEYWORD EVALUATION
        if re.search(r'affair|bank|girlfriend|account|password|pin', p_value, re.M | re.I):
            search_obj = re.search(r'affair|bank|girlfriend|account|password|pin', p_value, re.M | re.I)
            smart2utils.print_redaction(search_obj.group())
            return True

        # TIME-BASED KEYWORD
        if re.search(r'finance', p_value, re.M | re.I):
            smart2utils.set_timer()
            return True


==> code/smart2utils.py <==
import os
import pyaudio
import wave
import time
from pydub import AudioSegment


# Simple Google TTS (offline)
def gtts(text: str):
    os.system('bash' + ' ' + 'simple-google-tts/./simple_google_tts -p en ' + '"' + text + '"')


def write_runtime(file, string):
    try:
        with open(file, 'a') as f_out:
            f_out.write(string)
    except IOError as io_err:
        print(io_err)


def set_timer():
    gtts("Activating privacy mode for 5 minutes")
    for t in range(300):
        time.sleep(1.0)


def get_loudness():
    sound = AudioSegment.from_file('audio_file_1.wav')
    return sound.dBFS


def get_audio_segment_length():
    sound = AudioSegment.from_file('audio_file_1.wav')
    # assert sound.duration_seconds == (len(sound) / 1000.0)
    return sound.duration_seconds * 1000


def print_redaction(p_key):
    new_val: str = ""
    new_val = new_val.split(p_key, 1)[0]
    print("You said: {}".format(new_val) + " " + "[redacted]")


def play_wav_file():
    chunk = 1024
    f = wave.open("audio_file_1.wav", 'rb')
    p = pyaudio.PyAudio()
    stream = p.open(format=p.get_format_from_width(f.getsampwidth()), channels=f.getnchannels(),
                    rate=f.getframerate(), output=True)
    data = f.readframes(chunk)

    while data:
        stream.write(data)
        data = f.readframes(chunk)

    stream.stop_stream()
    stream.close()
    p.terminate()


def play_wav_from_file(wav_file):
    chunk = 1024
    f = wave.open(wav_file, 'rb')
    p = pyaudio.PyAudio()
    stream = p.open(format=p.get_format_from_width(f.getsampwidth()), channels=f.getnchannels(),
                    rate=f.getframerate(), output=True)
    data = f.readframes(chunk)

    while data:
        stream.write(data)
        data = f.readframes(chunk)

    stream.stop_stream()
    stream.close()
    p.terminate()
